On Evaluating the Renaissance Benchmarking Suite: Variety, Performance, and Complexity

The recently proposed Renaissance suite is composed of modern, real-world, concurrent, and object-oriented workloads that exercise various concurrency primitives of the JVM. Renaissance was used to compare performance of two stateof-the-art, production-quality JIT compilers (HotSpot C2 and Graal), and to show that the performance differences are more significant than on existing suites such as DaCapo and SPECjvm2008. In this technical report, we give an overview of the experimental setup that we used to assess the variety and complexity of the Renaissance suite, as well as its amenability to new compiler optimizations. We then present the obtained measurements in detail.

==> experiments/codesize/plotviolins.py <==
import random
import matplotlib
import matplotlib.pyplot as plt
import csv

from collections import OrderedDict

# fake data
fs = 18 # fontsize

sizes = OrderedDict([
  ("renaissance", []),
  ("dacapo", []),
  ("scalabench", []),
  ("specjvm2008", []),
])

counts = OrderedDict([
  ("renaissance", []),
  ("dacapo", []),
  ("scalabench", []),
  ("specjvm2008", []),
])

font = {
  "size": 10,
}

matplotlib.rc('font', **font)

with open("results.csv", "r") as csvfile:
  results = csv.reader(csvfile, delimiter=',')
  for row in list(results)[1:]:
    sizes[row[5]].append((row[0], row[1]))
    counts[row[5]].append((row[0], row[3]))

print(sizes.keys())
pos = [0, 1, 2, 3] # sizes.keys()
size_data = [
  [float(size) for bench, size in sizes[suite]] for suite in sizes.keys()
]
count_data = [
  [float(count) for bench, count in counts[suite]] for suite in counts.keys()
]

fig, axes = plt.subplots(nrows=2, ncols=1, figsize=(9, 4))

def calculatePositions(suite, largest):
  def shiftFrom(xs, i, delta):
    for j in range(i, len(xs)):
      value, key = xs[j]
      xs[j] = (value + delta, key)

  def shiftAt(xs, i, delta):
    value, key = xs[i]
    xs[i] = (value + delta, key)

  tuples = [(float(value), key) for key, value in suite]
  tuples = sorted(tuples, key=lambda t: t[0])
  ySpace = 0
  for i in range(0, len(tuples)):
    value, _ = tuples[i]
    if value < ySpace:
      shiftAt(tuples, i, ySpace - value)
    ySpace = value + max(ySpace - value, 0) + largest / 40
  tuples = [(key, value) for value, key in tuples]
  return dict(tuples)

def plot(i, suites, data, title):
  axes[i].violinplot(data, points=100,
    showmeans=True, showextrema=True, showmedians=False)
  for index, group in enumerate(data):
    axes[i].plot(
      [index + 1 for _ in group],
      group,
      "k.")
  index = 0
  largest = max([float(value) for suite in suites.values() for key, value in suite])
  for name in suites:
    if name == "specjvm2008":
      break;
    suite = suites[name]
    positions = calculatePositions(suite, largest)
    for bench, size in suite:
      axes[i].annotate(
        bench,
        xy=[index + 1, float(size)],
        xytext=[index + 1 + 0.30, float(positions[bench]) + largest * 0.00],
        arrowprops=dict(alpha=0.3, arrowstyle="->", color="0.1", shrinkA=0, shrinkB=0),
        va="bottom", ha="left")
    index += 1
  axes[i].set_title(title, fontsize=fs)
  axes[i].spines["right"].set_visible(False)
  axes[i].spines["top"].set_visible(False)
  axes[i].set_xticks([1, 2, 3, 4])
  axes[i].set_xticklabels(sizes.keys())
  axes[i].grid()
  axes[i].tick_params(axis="both", which="major", labelsize=14)

plot(0, sizes, size_data, "Hot Code Size (MB)")
plot(1, counts, count_data, "Hot Method Count")

plt.subplots_adjust(left=0.075, bottom=0.025, right=0.975, top=0.975, hspace=0.15)
plt.show()


==> experiments/metrics/plotviolins.py <==
import random
import matplotlib
import matplotlib.pyplot as plt
import csv
import math
import matplotlib.patches as patches

from collections import OrderedDict


# fake data
fs = 18 # fontsize

atomic = OrderedDict([
  ("Renaissance", []),
  ("DaCapo", []),
  ("ScalaBench", []),
  ("SPECjvm2008", []),
])

idynamic = OrderedDict([
  ("Renaissance", []),
  ("DaCapo", []),
  ("ScalaBench", []),
  ("SPECjvm2008", []),
])

synch = OrderedDict([
  ("Renaissance", []),
  ("DaCapo", []),
  ("ScalaBench", []),
  ("SPECjvm2008", []),
])


font = {
  "size": 10,
}

matplotlib.rc('font', **font)


with open("metrics.csv", "r") as csvfile:
  results = csv.reader(csvfile, delimiter=',')
  for row in list(results)[1:]:
    atomic[row[4]].append((row[0], row[1]))
    idynamic[row[4]].append((row[0], row[2]))
    synch[row[4]].append((row[0], row[3]))


print(atomic.keys())
pos = [0, 1, 2, 3] # atomic.keys()
atomic_data = [
  [float(value) for bench, value in atomic[suite]] for suite in atomic.keys()
]

idynamic_data = [
  [float(value) for bench, value in idynamic[suite]] for suite in idynamic.keys()
]

synch_data = [
  [float(value) for bench, value in synch[suite]] for suite in synch.keys()
]


#atomic_bench_pos = [
#                    1e-12, 3e-12, 1e-11, 3e-11, 1e-10, 3e-10, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3, 1e-2]

atomic_bench_pos = { "Renaissance" :
                    [3e-13, 1e-12, 3e-12, 1e-11, 3e-11, 1e-10, 3e-10, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3, 1e-2],
                    "DaCapo" : [1e-100, 1e-100, 1e-100, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3, 1e-2],
                    "ScalaBench" : [1e-100,1e-100,1e-100,1e-100,1e-100,1e-100, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3, 1e-2],
                    "SPECjvm2008" :
                        [1e-12, 3e-12, 1e-11, 3e-11, 1e-10, 3e-10, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3, 1e-2, 3e-2]

}

idynamic_bench_pos = { "Renaissance" :
    [ 1e-100, 1e-100, 1e-100, 1e-14, 3e-14, 1e-13, 3e-13, 1e-12, 3e-12, 1e-11, 3e-11, 1e-10, 3e-10, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4],
        "DaCapo" : [ 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-15, 3e-15, 1e-14, 3e-14, 1e-13, 3e-13, 1e-12, 3e-12, 1e-11, 3e-11, 1e-10, 3e-10, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6],
        "ScalaBench" : [1e-100,1e-100,1e-100,1e-100,1e-100,1e-100, 1e-7, 3e-7, 1e-6, 3e-6, 1e-5, 3e-5, 1e-4, 3e-4, 1e-3, 3e-3, 1e-2],
        "SPECjvm2008" :
            [1e-100, 1e-100, 1e-100,  1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 1e-100, 3e-15, 1e-14, 3e-14, 1e-13, 3e-13, 1e-12, 3e-12, ]

}


#idynamic_bench_pos = [1e-17, 1e-16, 3e-16, 1e-15, 3e-15, 1e-14, 3e-14, 1e-13, 3e-13, 1e-12, 3e-12, 1e-11, 3e-11, 1e-10, 3e-10, 1e-9, 3e-9, 1e-8, 3e-8, 1e-7, 3e-7, 1e-6, 3e-6]

#synch_bench_pos = [1e-10, 2e-10, 4e-10,
#                   1e-9, 2e-9, 4e-9,
#                   1e-8, 2e-8, 4e-8,
#                   1e-7, 2e-7, 4e-7,
#                   1e-6, 2e-6, 4e-6,
#                   1e-5, 2e-5, 4e-5,
#                   1e-4, 2e-4, 4e-4,
#                   1e-3, 2e-3, 4e-3,
#                   1e-2, 2e-2, 4e-2]



synch_bench_pos = { "Renaissance" :
    [1e-10, 2e-10, 4e-10, 1e-9, 2e-9, 4e-9, 1e-8, 2e-8, 4e-8, 1e-7, 2e-7, 4e-7, 1e-6, 2e-6, 4e-6,
    1e-5, 2e-5, 4e-5, 1e-4, 2e-4, 4e-4, 1e-3, 2e-3, 4e-3, 1e-2, 2e-2, 4e-2],
        "DaCapo" : [ 4e-9, 1e-8, 2e-8, 4e-8, 1e-7, 2e-7, 4e-7, 1e-6, 2e-6, 4e-6, 1e-5, 2e-5, 4e-5, 1e-4, 2e-4, 4e-4, 1e-3, 2e-3, 4e-3, 1e-2, 2e-2, 4e-2],
        "ScalaBench" : [ 2e-7, 4e-7, 1e-6, 2e-6, 4e-6, 1e-5, 2e-5, 4e-5, 1e-4, 2e-4, 4e-4, 1e-3, 2e-3, 4e-3, 1e-2, 2e-2, 4e-2],
        "SPECjvm2008" :
            [1e-9, 2e-9, 4e-9, 1e-8, 2e-8, 4e-8, 1e-7, 2e-7, 4e-7, 1e-6, 2e-6, 4e-6,
             1e-5, 2e-5, 4e-5, 1e-4, 2e-4, 4e-4, 1e-3, 2e-3, 4e-3, 1e-2, 2e-2, 4e-2]

}



def calculatePositions(suite, largest, smallest):
  def shiftFrom(xs, i, delta):
    for j in range(i, len(xs)):
      value, key = xs[j]
      xs[j] = (value + delta, key)

  def shiftAt(xs, i, delta):
    value, key = xs[i]
    xs[i] = (value + delta, key)

  tuples = [(float(value), key) for key, value in suite]
  tuples = sorted(tuples, key=lambda t: t[0])
  ySpace = 0
  for i in range(0, len(tuples)):
    value, _ = tuples[i]
    if value < ySpace:
        shiftAt(tuples, i, ySpace - value)
#ySpace = (largest - smallest) * (i / len(tuples))
  ySpace = value + max(ySpace - value, 0) + largest / 40
  tuples = [(key, value) for value, key in tuples]
  return dict(tuples)

def calculatePositionsAlt(suite,benchpos):
    
    def shiftAt(xs, i, newValue):
        value, key = xs[i]
        xs[i] = (newValue , key)
    
    
    tuples = [(float(value), key) for key, value in suite]
    tuples = sorted(tuples, key=lambda t: t[0])
    #print tuples
    
    for i in range(0, len(tuples)):
        shiftAt(tuples, i, benchpos[i])
    tuples = [(key, value) for value, key in tuples]
    
    return dict(tuples)





def plot(suites, data, benchpos, title, logscale):
    
    def plotRect(suiteName, ax, xStart):
        thisSuite = suites[suiteName]
        _, values = zip(* thisSuite)
        values = [float(i) for i in values]
        largest = max(values)
        smallest = min(values)
        rect1 = patches.Rectangle((xStart,smallest),0.15,largest-smallest,linewidth=1.5,edgecolor="#448ABD",facecolor="#F2FCFF")
        ax.add_patch(rect1)
    
    
    fig = plt.figure(figsize = (10,4))
    ax = fig.add_subplot(1,1,1)
    parts = ax.violinplot(data, points=100, showmeans=True, showextrema=True, showmedians=False)
    for pc in parts['bodies']:
        pc.set_facecolor('white')
        pc.set_edgecolor('white')
        pc.set_alpha(1)
    
    for index, group in enumerate(data):
        ax.plot(
      [index + 1 for _ in group],
      group,
      "k.")
    index = 0
    largest = max([float(value) for suite in suites.values() for key, value in suite])
    smallest = min([float(value) for suite in suites.values() for key, value in suite])
    for name in suites:
        suite = suites[name]
        positions = calculatePositionsAlt(suite,benchpos[name])
        i = 0
        for bench, size in suite:
            
            ax.annotate(
                        bench,
                        xy=[index + 1, float(size)],
                        xytext=[index + 1 + 0.2, float(positions[bench])],
                        arrowprops=dict(alpha=0.3, arrowstyle="->", color="0.1", shrinkA=0, shrinkB=0),
                        va="bottom", ha="left")
            i += 1
        index += 1
            #ax.set_title(title, fontsize=fs)
            #ax.set_ylabel(title, fontsize=fs)
    ax.spines["right"].set_visible(False)
    ax.spines["top"].set_visible(False)
    ax.set_xticks([1, 2, 3, 4])
    ax.set_xticklabels(atomic.keys())
    ax.set_xlim((0.5,5))
    ax.grid()
    ax.tick_params(axis="both", which="major", labelsize=14)

    for j, name in enumerate(suites):
        plotRect(name, ax, j+0.925)
    
    if logscale:
            ax.set_yscale("log")

    plt.tight_layout()

plot(atomic, atomic_data, atomic_bench_pos, "atomic", 1)
plot(idynamic, idynamic_data, idynamic_bench_pos, "idynamic", 1)
plot(synch, synch_data, synch_bench_pos, "synch", 1)


#plt.subplots_adjust(left=0.075, bottom=0.025, right=0.975, top=0.975, hspace=0.15)


plt.show()


==> experiments/pca/pca.py <==
#!/usr/bin/env python

import pandas as pd
from sklearn.preprocessing import StandardScaler
from sklearn.decomposition import PCA
import matplotlib.pyplot as plt
import numpy as np
import os


REN_USE_SELECTED_BENCH = True
REN_SELECTED_BENCH = ['akka-uct','db-shootout','fj-kmeans','finagle-chirper', 'finagle-http','future-genetic','movie-lens',
                      'naive-bayes','neo4j-analytics',
                      'page-rank','philosophers',#'R5',
                     'reactors',
                     'rx-scrabble','stm-bench7','scrabble',#'StreamingAds',
                     'streams-mnemonics',
                     'als', 'chi-square',
                     'dec-tree', 'log-regression',
                     'dotty']

SUITES = ['dacapo','scalabench','specjvm2008','renaissance']
SUITES_NAMES_TO_DISPLAY = ['DaCapo','ScalaBench','SPECjvm2008','Renaissance']
COLORS = ['r', 'g', 'k','b']
MARKERS = ["s", "^", "X","o"]

PRINT_DOT_NAMES = True
PRINT_SELECTED_DOT_NAMES = True

BENCH_DOT_TO_PRINT_PCA1 = ['akka-uct','db-shootout',#'fj-kmeans',
                      'finagle-chirper', 'finagle-http','future-genetic','movie-lens',
                      #'naive-bayes',
                      #'neo4j-analytics',
                      'page-rank','philosophers',
                      'reactors',
                      'rx-scrabble','stm-bench7','scrabble',
                      'streams-mnemonics',
                      # 'dec-tree',
                      #'log-regression',
                      'dotty']

# Format: metric : [rotation, ha, va, xOffset, yOffset
DOT_ALIGNMENT_PCA1 = {
    'akka-uct': [0,"left" ,"center", 0.15, 0],
    'db-shootout': [0,"left" ,"center", 0.15, 0],
    'fj-kmeans': [-225,"left" ,"top", 0, 0],
    'finagle-chirper': [0,"left" ,"bottom", 0.05, 0.05],
    'finagle-http': [45,"right" ,"top", 0, 0],
    'future-genetic': [0,"left","top", 0.05, -0.1],
    'movie-lens':  [45,"left" ,"bottom", 0.05, 0.05],
    'naive-bayes': [45,"right" ,"top", 0, 0],
    'neo4j-analytics': [45,"right" ,"top", 0, 0],
    'page-rank': [0,"left" ,"center", 0.15, 0],
    'philosophers' : [45,"left" ,"bottom", 0.05, 0.05],
    'reactors': [45,"left" ,"bottom", 0.05, 0.05],
    'rx-scrabble': [0,"left" ,"bottom", 0.05, 0.05],
    'stm-bench7': [0,"left" ,"center", 0.15, 0],
    'scrabble': [0,"left" ,"center", 0.15, 0],
    'streams-mnemonics': [-45,"right" ,"bottom", 0, 0],
    'chi-square': [45,"right" ,"top", 0, 0],
    'dec-tree': [45,"right" ,"top", 0, 0],
    'log-regression': [45,"right" ,"top", 0, 0],
    'dotty': [0,"left" ,"center", 0.15, 0],
}


BENCH_DOT_TO_PRINT_PCA2 = [#  'fj-kmeans',
                           'movie-lens',
                           'neo4j-analytics',
                           'philosophers',
                           'rx-scrabble',
                           'scrabble',
                           'streams-mnemonics',
                           # 'dotty',
#                           'tmt',
#                           'derby',
#                           'avrora',
                           ]

# Format: metric : [rotation, ha, va, xOffset, yOffset
DOT_ALIGNMENT_PCA2 = {
    'akka-uct': [0,"left" ,"center", 0.15, 0],
    'db-shootout': [0,"left" ,"center", 0.15, 0],
    'fj-kmeans': [45,"left" ,"bottom", 0.05, 0.05],
    'finagle-chirper': [0,"left" ,"bottom", 0.05, 0.05],
    'finagle-http': [45,"right" ,"top", 0, 0],
    'future-genetic': [0,"left","top", 0.05, -0.05],
    'movie-lens': [0,"left" ,"center", 0.15, 0],
    'naive-bayes': [45,"right" ,"top", 0, 0],
    'neo4j-analytics': [0,"right" ,"center", -0.15, 0],
    'page-rank': [45,"right" ,"top", -0.05, 0],
    'philosophers' : [0,"left" ,"center", 0.15, 0],
    'reactors': [0,"left" ,"center", 0.15, 0],
    'rx-scrabble': [45,"left" ,"bottom", 0.05, 0.05],
    'stm-bench7': [0,"left" ,"center", 0.15, 0],
    'scrabble': [0,"left" ,"center", 0.15, 0],
    'streams-mnemonics': [0,"left" ,"center", 0.15, 0],
    'chi-square': [45,"right" ,"top", 0, 0],
    'dec-tree': [45,"right" ,"top", 0, 0],
    'log-regression': [45,"right" ,"top", 0, 0],
    'dotty': [45,"left" ,"bottom", 0.05, 0.05],
    'tmt' : [0,"left" ,"center", 0.15, 0],
    'derby' : [0,"left" ,"center", 0.15, 0],
    'avrora' : [0,"left" ,"center", 0.15, 0],
}



DUPLICATE_METRICS = True
# Format: one element = one metric to duplicate.
# For each metric to duplicate: [<name_of_metric>, <name_of_duplicated_metric>]
METRICS_TO_DUPLICATE = [['n-invokedynamic','n-invokedynamic2']]


INCLUDE_SELECTED_METRICS_ONLY = True
METRICS_TO_INCLUDE = ['n-iTLB-miss', 'n-iL1-miss', 'n-LLC-miss', 'n-dTLB-miss', 'n-dL1-miss', 'n-cache-misses',
                    'avg-cpu-util', 'n-notify',
                      'n-atomic', #'n-locks',
                      'total-synch',
                      'n-wait',
                    'n-parks',
                      #'norm-biased','norm-fast','norm-slow',
                      #  'n-invokestatic', 'n-invokespecial',
                      'n-invokeinterface','n-invokevirtual','n-invokedynamic','n-methods-invoked','n-invokedynamic2',
                    'n-array-alloc','n-object-alloc'
                     ]



COALESCE_METRICS = True
#Format: one element = one metric to coalesce (sum up).
# For each metric to coalesce: [<name_of_new_metric>, [<metric_to_coalesce_1>, <metric_to_coalesce_2> ...]]
# NOTE: to include the NEW metrics in PCA, they must be included in METRICS_TO_INCLUDE!!
METRICS_TO_COALESCE = [['n-cache-misses', ['n-iTLB-miss', 'n-iL1-miss', 'n-LLC-miss', 'n-dTLB-miss', 'n-dL1-miss']],
                       # ['n-methods-invoked', ['n-invokestatic', 'n-invokespecial', 'n-invokeinterface', 'n-invokevirtual','n-invokedynamic2']]]
                       ['n-methods-invoked', ['n-invokeinterface', 'n-invokevirtual','n-invokedynamic2']]]
                       #['n-methods-invoked', ['n-invokestatic', 'n-invokespecial', 'n-invokeinterface', 'n-invokevirtual','n-invokedynamic']]]



DATA_FOLDER = 'data/'

######## Normalization by cycles
TRACES_COMPLEXITY = [DATA_FOLDER + 'complexity-dacapo-cycles.csv',DATA_FOLDER + 'complexity-scalabench-cycles.csv', DATA_FOLDER + 'complexity-specjvm2008-cycles.csv', DATA_FOLDER + 'complexity-renaissance-cycles.csv']
TRACES_CONCURRENCY = [DATA_FOLDER + 'concurrency-dacapo-cycles.csv',DATA_FOLDER + 'concurrency-scalabench-cycles.csv', DATA_FOLDER + 'concurrency-specjvm2008-cycles.csv', DATA_FOLDER + 'concurrency-renaissance-cycles.csv']

# Global variables, will be useful later
nBenchmarkPerSuite = {}
startIndexPerSuite = {}

def concat_vertically(traces):
    df = pd.DataFrame() #Empty DataFrame
    startIndex=0
    for suite,trace in zip(SUITES,traces):
        thisDF = pd.read_csv(trace, header=0, thousands="'")
        if suite == 'renaissance' and REN_USE_SELECTED_BENCH:
            thisDF = thisDF.loc[thisDF['benchmark'].isin(REN_SELECTED_BENCH)]
        df = pd.concat([df, thisDF]) #Concatenation by row
        nBenchmarkPerSuite[suite] = len(thisDF.index)
        startIndexPerSuite[suite] = startIndex
        startIndex+=len(thisDF.index)
    df.reset_index(drop=True,inplace=True)
    return df


dfComplexity = concat_vertically(TRACES_COMPLEXITY)
dfConcurrency = concat_vertically(TRACES_CONCURRENCY)

# Filter-out metrics to exclude
if (INCLUDE_SELECTED_METRICS_ONLY):
    fixedFilter = ['benchmark','suite']
    filter = fixedFilter
    filter.extend(METRICS_TO_INCLUDE)
    dfConcurrency = dfConcurrency.loc[:, dfConcurrency.columns.isin(filter)]
    dfComplexity = dfComplexity.loc[:, dfComplexity.columns.isin(filter)]


df = pd.merge(dfComplexity, dfConcurrency, on=['benchmark','suite'], how='inner', sort=False )   #Inner join

dfConcurrency.to_csv(DATA_FOLDER + 'dfConcurrency.csv') #Debug
dfComplexity.to_csv(DATA_FOLDER + 'dfComplexity.csv') #Debug

if DUPLICATE_METRICS :
    for metric_vector in METRICS_TO_DUPLICATE :
        old_metric = metric_vector[0]
        dup_metric = metric_vector[1]

        df[dup_metric] = df[old_metric]


if COALESCE_METRICS :
    for metric_vector in METRICS_TO_COALESCE :
        new_metric = metric_vector[0]
        old_metrics = metric_vector[1]

        df[new_metric] = 0 #Initialize with 0-vector

        for metric in old_metrics :
            df[new_metric] += df[metric]

        df.drop(labels=old_metrics,inplace=True, axis=1)

print df
df.to_csv(DATA_FOLDER + 'df.csv') #Debug

#  'benchmarks' contains the list of benchmarks that will go into PCA.
#   Note that due to inner join, some benchmarks may be filtered out (and won't appear in 'benchmarks').
benchmarks = df['benchmark'].values

# Cut out non-numeric columns
x = df.loc[:, ~df.columns.isin(['benchmark','suite'])]

# 'feature_list' contains all features that go into the PCA (in order).
feature_list = x.columns.tolist()

# Debug
x.to_csv(DATA_FOLDER + 'x.csv')


# Standardize the features
x = StandardScaler().fit_transform(x)

pca = PCA(n_components=4)
principalComponents = pca.fit_transform(x)
principalDf = pd.DataFrame(data = principalComponents, columns = ['pc1', 'pc2', 'pc3', 'pc4'])


finalDf = pd.concat([principalDf, df['suite']], axis = 1)

#### First figure (1st vs 2nd PC)

def plot(pcx, pcy, xlab, ylab, bench_dot_to_print, dot_alignment) :
    fig = plt.figure(figsize = (8,8))
    ax = fig.add_subplot(1,1,1)
    ax.set_xlabel(xlab, fontsize = 15)
    ax.set_ylabel(ylab, fontsize = 15)

    for target, color, mark in zip(SUITES,COLORS,MARKERS):
        indicesToKeep = finalDf['suite'] == target
        ax.scatter(finalDf.loc[indicesToKeep, pcx]
               , finalDf.loc[indicesToKeep, pcy]
               , c = color
               , s = 150
               , marker = mark)
    ax.legend(SUITES_NAMES_TO_DISPLAY, fontsize=16)
    ax.grid()

    if PRINT_DOT_NAMES:
        for i, name in enumerate(benchmarks):
            if PRINT_SELECTED_DOT_NAMES and name in bench_dot_to_print :
                ax.annotate(name, (finalDf.loc[i, pcx]+dot_alignment[name][3], finalDf.loc[i, pcy]+dot_alignment[name][4]),rotation=dot_alignment[name][0],ha=dot_alignment[name][1],va=dot_alignment[name][2], size=14)
            elif not PRINT_SELECTED_DOT_NAMES :
                ax.annotate(name, (finalDf.loc[i, pcx], finalDf.loc[i, pcy]), rotation=45,ha="right",va="top", size=14)


    fig.tight_layout()

plot('pc1', 'pc2', "Principal Component 1", "Principal Component 2", BENCH_DOT_TO_PRINT_PCA1, DOT_ALIGNMENT_PCA1)
plot('pc3', 'pc4', "Principal Component 3", "Principal Component 4", BENCH_DOT_TO_PRINT_PCA2, DOT_ALIGNMENT_PCA2)


#### Extract useful statistics

print pca.explained_variance_ratio_

print feature_list
print benchmarks


def get_component_stat(comp_index):
    pca_abs = list(map(abs, pca.components_[comp_index]))
    sign_list = list(map(np.sign, pca.components_[comp_index]))
    dfScore = pd.DataFrame(data=[feature_list, pca_abs, sign_list], index=['feature','abs_score','sign']).T.sort_values(by='abs_score',ascending=False)
    dfScore.reset_index(drop=True,inplace=True)

    return dfScore

for i in range(4):
    print "Statistics for PCA component #%d" % (i + 1)
    print get_component_stat(i)



plt.show()


==> experiments/performance/output-compilation.r <==
library ('xtable')
library ('tidyverse')

source ('output-shared.r')

data <- readRDS ('output-compilation.rds')
data <- left_join (data, LABELS_CONFIG, by = c ('config'))

# Annotate data for the xtable call.
data <- data %>%
    filter (config != 'hot' & config != 'neg') %>%
    mutate (speedup = sprintf ('%.1f\\%%', (1 - ratio) * 100)) %>%
    select (optimization, speedup)

print (xtable (data),
    include.rownames = FALSE,
    include.colnames = TRUE,
    only.contents = TRUE,
    sanitize.text.function = function (x) x,
    sanitize.colnames.function = function (x) '\\textbf{optimization} & \\textbf{compilation time change}',
    file = 'output-compilation.tex')


==> experiments/performance/output-graal-vs-cc.r <==
require ('tidyverse')

source ('output-shared.r')

data <- readRDS ('output-graal-vs-cc.rds')
data <- data %>% filter (config == 'neg')
data <- data %>% filter (metric == 'iteration_time_ns')
data <- left_join (data, LABELS_BENCHMARK, by = c ('benchmark'))

plot <- ggplot (data, aes (x = factor (benchmark, levels = scale_benchmarks_values))) +
    geom_col (aes (y = ratio_avg, fill = suite), color = 'black', width = 0.7, size = 0.2) +
    geom_errorbar (aes (
        ymin = ratio_lo,
        ymax = ratio_hi),
        width = 0.4,
        size = 0.1) +
    scale_x_discrete (breaks = scale_benchmarks_values, labels = scale_benchmarks_labels, drop = FALSE) +
    geom_vline (xintercept = 22, color = 'gray') +
    geom_vline (xintercept = 35, color = 'gray') +
    geom_vline (xintercept = 50, color = 'gray') +
    scale_y_log10 (breaks = c (0.5, 0.6, 0.7, 0.8, 0.9, 1, 1.3, 1.5, 2, 3), minor_breaks = NULL) +
    coord_cartesian (ylim = c (0.75, 3)) +
    scale_fill_brewer (palette = 'Blues', type = 'qual') +
    theme_light () +
    theme (axis.text.x = element_text (angle = 90, hjust = 1, vjust = 0.33, size = 6)) +
    theme (axis.text.y = element_text (size = 6)) +
    theme (axis.title.y = element_text (size = 8)) +
    labs (title = NULL, x = NULL, y = 'Speedup') +
    guides (fill = FALSE)

ggsave ('output-graal-vs-cc.pdf', plot, width = 16, height = 6, units = 'cm', dpi = 300)

# Print some statistics for the text.
print (sprintf ('Total benchmarks: %d', nrow (data %>% distinct (benchmark))))
print (sprintf ('Speedup lo above one: %d', nrow (data %>% filter (ratio_lo > 1))))
print (sprintf ('Speedup hi below one: %d', nrow (data %>% filter (ratio_hi < 1))))
print (sprintf ('Median speedup: %f', median ((data %>% filter (ratio_lo > 1)) [['ratio_avg']]) - 1))
print (sprintf ('Median slowdown: %f', 1 - median ((data %>% filter (ratio_hi < 1)) [['ratio_avg']])))


==> experiments/performance/output-optimization-impact.r <==
require ('xtable')
require ('tidyverse')

source ('output-shared.r')

IMPACT_SIZE_LIMITS <- 25
CRITICAL_LIKELIHOOD <- 0.01

data <- readRDS ('output-optimization-impact.rds')
data <- left_join (data, LABELS_BENCHMARK, by = c ('benchmark'))
data <- left_join (data, LABELS_CONFIG, by = c ('config'))

# Annotate data for the ggplot call.
data_plot <- data %>%
    mutate (
        color = ifelse (likelihood < CRITICAL_LIKELIHOOD, 'b', 'w'),
        change = ifelse (ratio > 1, ratio - 1, 1/ratio - 1) * 100,
        direction = ifelse (ratio > 1, 'u', 'd')) %>%
    mutate (
        size = pmin (IMPACT_SIZE_LIMITS, change),
        shape = ifelse (
            change > IMPACT_SIZE_LIMITS,
            toupper (direction),
            tolower (direction)))

plot <- ggplot (data_plot, aes (
    x = factor (benchmark, levels = scale_benchmarks_values, ),
    y = factor (config, levels = rev (scale_configs_values)))) +
    geom_point (aes (
        color = factor (color, levels = c ('b', 'w')),
        shape = factor (shape, levels = c ('d', 'D', 'u', 'U')),
        size = size), fill = 'grey', stroke = 0.2) +
    scale_size (range = c (0, 2), guide = FALSE) +
    scale_shape_manual (
        values = c (6, 25, 2, 24),
        labels = c ('slowdown 0-25%   ', 'slowdown >25%   ', 'speedup 0-25%   ', 'speedup >25%   '),
        drop = FALSE) +
    scale_fill_manual (values = c ('b' = 'grey', 'w' = 'grey'), guide = FALSE) +
    scale_color_manual (values = c ('b' = 'black', 'w' = 'grey'), guide = FALSE) +
    scale_x_discrete (breaks = scale_benchmarks_values, labels = scale_benchmarks_labels, drop = FALSE) +
    scale_y_discrete (breaks = scale_configs_values, labels = scale_configs_labels, drop = TRUE) +
    geom_vline (xintercept = 22, color = 'gray') +
    geom_vline (xintercept = 35, color = 'gray') +
    geom_vline (xintercept = 50, color = 'gray') +
    theme_light () +
    theme (
        axis.text.x = element_text (angle = 90, hjust = 1, vjust = 0.33, size = 6),
        axis.text.y = element_text (lineheight = 0.6, size = 6),
        legend.text = element_text (size = 6),
        legend.position = 'top',
        legend.key.width = unit (0.2, 'char'),
        legend.margin = margin (c (0, 0, 0, 0)),
        legend.box.margin = margin (c (0, 0, 0, 0)),
        legend.box.spacing = margin (c (0, 0, 0, 0))) +
    labs (x = NULL, y = NULL, size = NULL, shape = NULL, color = NULL, fill = NULL)

ggsave ('output-optimization-impact.pdf', plot, width = 16, height = 6, units = 'cm', dpi = 300)

# Annotate data for the xtable call.
data_table <- data %>%
    mutate (
        change = ifelse (ratio > 1, ratio - 1, 1 - 1/ratio) * 100,
        confidence = likelihood * 100) %>%
    mutate (
        verdict = sprintf ('$%+.0f\\%%$ & $%.0f\\%%$', change, confidence)) %>%
    arrange (benchmark, shorthand) %>%
    select (suite, workload, shorthand, verdict) %>%
    spread (shorthand, verdict)

get_initials <- function (x) {
    segments <- strsplit (x, '[[:space:]]+') [[1]]
    initials <- sapply (segments, function (s) substring (s, 1, 1))
    complete <- toupper (paste (initials, sep = '', collapse = ''))
    return (complete)
}

sanitize_text <- function (x) gsub ('_', '\\\\_', x)
sanitize_label <- function (x) {
    first <- sprintf ('\\textbf{%s}', x [1])
    follow <- sprintf ('\\multicolumn{2}{ c |}{\\textbf{%s}}', sapply (x [2:length (x)], get_initials))
    return (c (first, follow))
}

export_benchmark_table <- function (suite, name) {
    suite_quoted <- quo_name (suite)
    data <- data_table %>%
        filter (suite == !! suite_quoted) %>%
        select (- suite)
    print (xtable (data),
        include.rownames = FALSE,
        include.colnames = TRUE,
        only.contents = TRUE,
        sanitize.text.function = sanitize_text,
        sanitize.rownames.function = sanitize_label,
        sanitize.colnames.function = sanitize_label,
        file = name)
}

export_benchmark_table ('Renaissance', 'output-optimization-impact-renaissance.tex')
export_benchmark_table ('ScalaBench', 'output-optimization-impact-scalabench.tex')
export_benchmark_table ('DaCapo', 'output-optimization-impact-dacapo.tex')
export_benchmark_table ('SPECjvm2008', 'output-optimization-impact-specjvm.tex')

# Print some statistics for the text.
count_effects <- function (suite) {
    suite_quoted <- quo_name (suite)
    data_complete <- data %>% filter (suite == !! suite_quoted)
    workload_complete <- data_complete %>% distinct (workload)
    config_complete <- data_complete %>% distinct (config)
    data_significant <- data_complete %>% filter (likelihood < CRITICAL_LIKELIHOOD)
    workload_significant <- data_significant %>% distinct (workload)
    config_significant <- data_significant %>% distinct (config)
    best_significant <- data_significant %>% group_by (benchmark) %>% summarize (best = max (ratio))
    print (sprintf ('%s: significant %f (%d out of %d) wl %f (%d out of %d) cf %f (%d out of %d) best %f (median %f)',
        suite,
        nrow (data_significant) / nrow (data_complete),
        nrow (data_significant),
        nrow (data_complete),
        nrow (workload_significant) / nrow (workload_complete),
        nrow (workload_significant),
        nrow (workload_complete),
        nrow (config_significant) / nrow (config_complete),
        nrow (config_significant),
        nrow (config_complete),
        max (best_significant [['best']]),
        median (best_significant [['best']])))
    for (effect in c (1.01, 1.05, 1.1)) {
        data_visible <- data_significant %>% filter ((ratio > effect) | (ratio < 1/effect))
        workload_visible <- data_visible %>% distinct (workload)
        config_visible <- data_visible %>% distinct (config)
        best_visible <- data_visible %>% group_by (benchmark) %>% summarize (best = max (ratio))
        print (sprintf ('%s: at %f visible %f (%d out of %d) wl %f (%d out of %d) cf %f (%d out of %d) best %f (median %f)',
            suite, effect,
            nrow (data_visible) / nrow (data_complete),
            nrow (data_visible),
            nrow (data_complete),
            nrow (workload_visible) / nrow (workload_complete),
            nrow (workload_visible),
            nrow (workload_complete),
            nrow (config_visible) / nrow (config_complete),
            nrow (config_visible),
            nrow (config_complete),
            max (best_visible [['best']]),
            median (best_visible [['best']])))
    }
}
count_effects ('Renaissance')
count_effects ('ScalaBench')
count_effects ('DaCapo')
count_effects ('SPECjvm2008')


==> experiments/performance/output-shared.r <==
require ('tidyverse')

# ---

LABELS_BENCHMARK <- tribble (

    ~benchmark,                                 ~suite,          ~workload,

    'Renaissance-AkkaUct',                      'Renaissance',   'akka-uct',
    'Renaissance-AlternatingLeastSquares',      'Renaissance',   'als',
    'Renaissance-ChiSquare',                    'Renaissance',   'chi-square',
    'Renaissance-ClassificationDecisionTree',   'Renaissance',   'dec-tree',
    'Renaissance-DBShootout',                   'Renaissance',   'db-shootout',
    'Renaissance-Dotty',                        'Renaissance',   'dotty',
    'Renaissance-FJKMeans',                     'Renaissance',   'fj-kmeans',
    'Renaissance-FinagleChirper',               'Renaissance',   'finagle-chirper',
    'Renaissance-FinagleHttp',                  'Renaissance',   'finagle-http',
    'Renaissance-FutureGenetic',                'Renaissance',   'future-genetic',
    'Renaissance-LogRegression',                'Renaissance',   'log-regression',
    'Renaissance-MovieLensALS',                 'Renaissance',   'movie-lens',
    'Renaissance-MultinomialNaiveBayes',        'Renaissance',   'naive-bayes',
    'Renaissance-Neo4JAnalytics',               'Renaissance',   'neo4j-analytics',
    'Renaissance-PageRank',                     'Renaissance',   'page-rank',
    'Renaissance-Philosophers',                 'Renaissance',   'philosophers',
    'Renaissance-ReactorsSavina',               'Renaissance',   'reactors',
    'Renaissance-RxScrabble',                   'Renaissance',   'rx-scrabble',
    'Renaissance-ScalaSTMBench7',               'Renaissance',   'stm-bench7',
    'Renaissance-Scrabble',                     'Renaissance',   'scrabble',
    'Renaissance-StreamsPhoneMnemonics',        'Renaissance',   'streams-mnemonics',

    'gap-Renaissance-ScalaBench',               '',              '',

    'scalabench-actors-huge',                   'ScalaBench',    'actors',
    'scalabench-apparat-gargantuan',            'ScalaBench',    'apparat',
    'scalabench-factorie-gargantuan',           'ScalaBench',    'factorie',
    'scalabench-kiama-default',                 'ScalaBench',    'kiama',
    'scalabench-scalac-large',                  'ScalaBench',    'scalac',
    'scalabench-scaladoc-large',                'ScalaBench',    'scaladoc',
    'scalabench-scalap-default',                'ScalaBench',    'scalap',
    'scalabench-scalariform-huge',              'ScalaBench',    'scalariform',
    'scalabench-scalatest-default',             'ScalaBench',    'scalatest',
    'scalabench-scalaxb-huge',                  'ScalaBench',    'scalaxb',
    'scalabench-specs-large',                   'ScalaBench',    'specs',
    'scalabench-tmt-huge',                      'ScalaBench',    'tmt',

    'gap-ScalaBench-DaCapo',                    '',              '',

    'scalabench-avrora-large',                  'DaCapo',        'avrora',
    'scalabench-batik-large',                   'DaCapo',        'batik',
    'scalabench-eclipse-large',                 'DaCapo',        'eclipse',
    'scalabench-fop-default',                   'DaCapo',        'fop',
    'scalabench-h2-huge',                       'DaCapo',        'h2',
    'scalabench-jython-large',                  'DaCapo',        'jython',
    'scalabench-luindex-default',               'DaCapo',        'luindex',
    'scalabench-lusearch-large',                'DaCapo',        'lusearch',
    'scalabench-pmd-large',                     'DaCapo',        'pmd',
    'scalabench-sunflow-large',                 'DaCapo',        'sunflow',
    'scalabench-tomcat-huge',                   'DaCapo',        'tomcat',
    'scalabench-tradebeans-huge',               'DaCapo',        'tradebeans',
    'scalabench-tradesoap-huge',                'DaCapo',        'tradesoap',
    'scalabench-xalan-large',                   'DaCapo',        'xalan',

    'gap-DaCapo-SPECjvm2008',                   '',              '',

    'SPECjvm-compiler.compiler',                'SPECjvm2008',   'compiler.compiler',
    'SPECjvm-compiler.sunflow',                 'SPECjvm2008',   'compiler.sunflow',
    'SPECjvm-compress',                         'SPECjvm2008',   'compress',
    'SPECjvm-crypto.aes',                       'SPECjvm2008',   'crypto.aes',
    'SPECjvm-crypto.rsa',                       'SPECjvm2008',   'crypto.rsa',
    'SPECjvm-crypto.signverify',                'SPECjvm2008',   'crypto.signverify',
    'SPECjvm-derby',                            'SPECjvm2008',   'derby',
    'SPECjvm-mpegaudio',                        'SPECjvm2008',   'mpegaudio',
    'SPECjvm-scimark.fft.large',                'SPECjvm2008',   'scimark.fft.large',
    'SPECjvm-scimark.fft.small',                'SPECjvm2008',   'scimark.fft.small',
    'SPECjvm-scimark.lu.large',                 'SPECjvm2008',   'scimark.lu.large',
    'SPECjvm-scimark.lu.small',                 'SPECjvm2008',   'scimark.lu.small',
    'SPECjvm-scimark.monte_carlo',              'SPECjvm2008',   'scimark.monte_carlo',
    'SPECjvm-scimark.sor.large',                'SPECjvm2008',   'scimark.sor.large',
    'SPECjvm-scimark.sor.small',                'SPECjvm2008',   'scimark.sor.small',
    'SPECjvm-scimark.sparse.large',             'SPECjvm2008',   'scimark.sparse.large',
    'SPECjvm-scimark.sparse.small',             'SPECjvm2008',   'scimark.sparse.small',
    'SPECjvm-serial',                           'SPECjvm2008',   'serial',
    'SPECjvm-sunflow',                          'SPECjvm2008',   'sunflow',
    'SPECjvm-xml.transform',                    'SPECjvm2008',   'xml.transform',
    'SPECjvm-xml.validation',                   'SPECjvm2008',   'xml.validation',
)

# ---

LABELS_CONFIG <- tribble (
    ~config,                   ~optimization,                              ~shorthand,
    'neg',                     'everything',                               'all',
    'neg-mins-VirtCass',       'Escape Analysis with Atomic Operations',   'escape analysis\nwith atomics',
    'neg-mins-LockTile',       'Loop-Wide Lock Coarsening',                'loop lock\ncoarsening',
    'neg-mins-CassCoal',       'Atomic-Operation Coalescing',              'atomics\ncoalescing',
    'neg-mins-SimpMethHand',   'Method-Handle Simplification',             'method handle\nsimplification',
    'neg-mins-SpecGardMove',   'Speculative Guard Motion',                 'guard\nmotion',
    'neg-mins-VectLoop',       'Loop Vectorization',                       'loop\nvectorization',
    'neg-mins-Dupl',           'Dominance-Based Duplication Simulation',   'duplication\nsimulation',
)

# ---

scale_benchmarks_values <- LABELS_BENCHMARK [['benchmark']]
scale_benchmarks_labels <- LABELS_BENCHMARK [['workload']]

scale_configs_values <- LABELS_CONFIG [['config']]
scale_configs_labels <- LABELS_CONFIG [['shorthand']]

